New Avenue for Accurate Analytical Waveforms and Fluxes for Eccentric Compact Binaries

We introduce a new paradigm for constructing accurate analytic waveforms (and fluxes) for eccentric compact binaries. Our recipe builds on the standard Post-Newtonian (PN) approach but (i) retains implicit time-derivatives of the phase space variables in the instantaneous part of the noncircular waveform, and then (ii) suitably factorizes and resums this partly PN-implicit waveform using effective-one-body (EOB) procedures. We test our prescription against the exact results obtained by solving the Teukolsky equation with a test-mass source orbiting a Kerr black hole, and compare the use of the exact vs PN equations of motion for the time derivatives computation. Focusing only on the quadrupole contribution, we find that the use of the exact equations of motion yields an analytical/numerical agreement of the (averaged) angular momentum fluxes that is improved by $40\%$ with respect to previous work, with $4.5\%$ fractional difference for eccentricity $e=0.9$ and black hole dimensionless spin $-0.9\leq \hat{a}\leq +0.9$. We also find a remarkable convergence trend between Newtonian, 1PN and 2PN results. Our approach carries over to the comparable mass case using the resummed EOB equations of motion and paves the way to faithful EOB-based waveform model for long-inspiral eccentric binaries for current and future gravitational wave detectors.

==> anc/Supplementary_Material.m <==
(* ::Package:: *)

(* 1PN and 2PN contributions to hInst[2,2] appearing in Eq.(5) *)


hInst1PN[2,2]=1/c^4 E^(-2 I \[Phi]) Sqrt[\[Pi]/5] (-(2/3) p\[Phi] p\[Phi]2dot \[Nu] (1+3 \[Nu])-6/7 prr^2 rdot^2 \[Nu] (3+5 \[Nu])-2/21 p\[Phi]dot^2 \[Nu] (7+21 \[Nu])+r2dot (-(2/21) \[Nu] (-57+3 \[Nu])+4/21 I prr p\[Phi] \[Nu] (5+6 \[Nu]))+8/3 I p\[Phi] p\[Phi]dot \[Nu] (1+3 \[Nu]) \[CapitalOmega]+4/3 p\[Phi]^2 \[Nu] (1+3 \[Nu]) \[CapitalOmega]^2+rdot (8/21 I prrdot p\[Phi] \[Nu] (5+6 \[Nu])+8/21 I prr p\[Phi]dot \[Nu] (5+6 \[Nu])+(-(2/21) (228 I-12 I \[Nu]) \[Nu]+16/21 prr p\[Phi] \[Nu] (5+6 \[Nu])) \[CapitalOmega])+2/3 I p\[Phi]^2 \[Nu] (1+3 \[Nu]) \[CapitalOmega]dot+r^2 (-(6/7) prr prr2dot \[Nu] (3+5 \[Nu])-6/7 prrdot^2 \[Nu] (3+5 \[Nu])+24/7 I prr prrdot \[Nu] (3+5 \[Nu]) \[CapitalOmega]+12/7 prr^2 \[Nu] (3+5 \[Nu]) \[CapitalOmega]^2+6/7 I prr^2 \[Nu] (3+5 \[Nu]) \[CapitalOmega]dot)+r (-(6/7) prr^2 r2dot \[Nu] (3+5 \[Nu])+4/21 I prr2dot p\[Phi] \[Nu] (5+6 \[Nu])+4/21 I prr p\[Phi]2dot \[Nu] (5+6 \[Nu])+8/21 I prrdot p\[Phi]dot \[Nu] (5+6 \[Nu])+(16/21 prrdot p\[Phi] \[Nu] (5+6 \[Nu])+16/21 prr p\[Phi]dot \[Nu] (5+6 \[Nu])) \[CapitalOmega]+(-(2/21) (228-12 \[Nu]) \[Nu]-16/21 I prr p\[Phi] \[Nu] (5+6 \[Nu])) \[CapitalOmega]^2+rdot (-(24/7) prr prrdot \[Nu] (3+5 \[Nu])+24/7 I prr^2 \[Nu] (3+5 \[Nu]) \[CapitalOmega])+(-(2/21) (114 I-6 I \[Nu]) \[Nu]+8/21 prr p\[Phi] \[Nu] (5+6 \[Nu])) \[CapitalOmega]dot));
hInst2PN[2,2]=1/c^4 E^(-2 I \[Phi]) Sqrt[\[Pi]/5] (1/378 prr2dot p\[Phi] \[Nu] (1966 I+2824 I \[Nu]+176 I \[Nu]^2)+1/378 prrdot p\[Phi]dot \[Nu] (3932 I+5648 I \[Nu]+352 I \[Nu]^2)+5/42 prr^4 rdot^2 \[Nu] (5-13 \[Nu]+\[Nu]^2)+1/21 prrdot^2 p\[Phi]^2 \[Nu] (25-\[Nu]+21 \[Nu]^2)+(p\[Phi]^4 rdot^2 \[Nu] (-5+109 \[Nu]+143 \[Nu]^2))/(42 r^4)+r2dot (1/378 prr^2 \[Nu] (-744-546 \[Nu]-282 \[Nu]^2)+2/63 I prr^3 p\[Phi] \[Nu] (-5+43 \[Nu]+14 \[Nu]^2))+prr (1/378 p\[Phi]2dot \[Nu] (1966 I+2824 I \[Nu]+176 I \[Nu]^2)+1/21 prr2dot p\[Phi]^2 \[Nu] (25-\[Nu]+21 \[Nu]^2)+4/21 prrdot p\[Phi] p\[Phi]dot \[Nu] (25-\[Nu]+21 \[Nu]^2))+prr^2 (1/21 p\[Phi] p\[Phi]2dot \[Nu] (25-\[Nu]+21 \[Nu]^2)+1/378 p\[Phi]dot^2 \[Nu] (450-18 \[Nu]+378 \[Nu]^2))+(-(4/21) I prr^2 p\[Phi] p\[Phi]dot \[Nu] (25-\[Nu]+21 \[Nu]^2)+4/189 prrdot p\[Phi] \[Nu] (983+1412 \[Nu]+88 \[Nu]^2)+prr (-(4/21) I prrdot p\[Phi]^2 \[Nu] (25-\[Nu]+21 \[Nu]^2)+4/189 p\[Phi]dot \[Nu] (983+1412 \[Nu]+88 \[Nu]^2))) \[CapitalOmega]+(-(2/21) prr^2 p\[Phi]^2 \[Nu] (25-\[Nu]+21 \[Nu]^2)-4/189 I prr p\[Phi] \[Nu] (983+1412 \[Nu]+88 \[Nu]^2)+1/378 \[Nu] (924+6504 \[Nu]+1560 \[Nu]^2)) \[CapitalOmega]^2+rdot (4/21 I prr^2 prrdot p\[Phi] \[Nu] (-5+43 \[Nu]+14 \[Nu]^2)+4/63 I prr^3 p\[Phi]dot \[Nu] (-5+43 \[Nu]+14 \[Nu]^2)-4/63 prr prrdot \[Nu] (124+91 \[Nu]+47 \[Nu]^2)+(1/378 prr^2 \[Nu] (2976 I+2184 I \[Nu]+1128 I \[Nu]^2)+8/63 prr^3 p\[Phi] \[Nu] (-5+43 \[Nu]+14 \[Nu]^2)) \[CapitalOmega])+1/r^3 (-(1/126) p\[Phi]^4 r2dot \[Nu] (-5+109 \[Nu]+143 \[Nu]^2)+rdot^2 (4/21 I prr p\[Phi]^3 \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)-1/189 p\[Phi]^2 \[Nu] (-1703-3806 \[Nu]+434 \[Nu]^2))+rdot (-(4/63) p\[Phi]^3 p\[Phi]dot \[Nu] (-5+109 \[Nu]+143 \[Nu]^2)+2/63 I p\[Phi]^4 \[Nu] (-5+109 \[Nu]+143 \[Nu]^2) \[CapitalOmega]))+(1/378 \[Nu] (462 I+3252 I \[Nu]+780 I \[Nu]^2)-1/21 I prr^2 p\[Phi]^2 \[Nu] (25-\[Nu]+21 \[Nu]^2)+2/189 prr p\[Phi] \[Nu] (983+1412 \[Nu]+88 \[Nu]^2)) \[CapitalOmega]dot+r^2 (5/21 prr^3 prr2dot \[Nu] (5-13 \[Nu]+\[Nu]^2)+5/7 prr^2 prrdot^2 \[Nu] (5-13 \[Nu]+\[Nu]^2)-20/21 I prr^3 prrdot \[Nu] (5-13 \[Nu]+\[Nu]^2) \[CapitalOmega]-5/21 prr^4 \[Nu] (5-13 \[Nu]+\[Nu]^2) \[CapitalOmega]^2-5/42 I prr^4 \[Nu] (5-13 \[Nu]+\[Nu]^2) \[CapitalOmega]dot)+1/r^2 (1/63 p\[Phi]^3 p\[Phi]2dot \[Nu] (-5+109 \[Nu]+143 \[Nu]^2)+1/21 p\[Phi]^2 p\[Phi]dot^2 \[Nu] (-5+109 \[Nu]+143 \[Nu]^2)+r2dot (-(2/21) I prr p\[Phi]^3 \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)+1/378 p\[Phi]^2 \[Nu] (-1703-3806 \[Nu]+434 \[Nu]^2))-4/63 I p\[Phi]^3 p\[Phi]dot \[Nu] (-5+109 \[Nu]+143 \[Nu]^2) \[CapitalOmega]-1/63 p\[Phi]^4 \[Nu] (-5+109 \[Nu]+143 \[Nu]^2) \[CapitalOmega]^2+rdot (-(4/21) I prrdot p\[Phi]^3 \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)-4/7 I prr p\[Phi]^2 p\[Phi]dot \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)+2/189 p\[Phi] p\[Phi]dot \[Nu] (-1703-3806 \[Nu]+434 \[Nu]^2)+(-(8/21) prr p\[Phi]^3 \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)-2/189 I p\[Phi]^2 \[Nu] (-1703-3806 \[Nu]+434 \[Nu]^2)) \[CapitalOmega])-1/126 I p\[Phi]^4 \[Nu] (-5+109 \[Nu]+143 \[Nu]^2) \[CapitalOmega]dot)+r (5/42 prr^4 r2dot \[Nu] (5-13 \[Nu]+\[Nu]^2)+2/63 I prr^3 p\[Phi]2dot \[Nu] (-5+43 \[Nu]+14 \[Nu]^2)-2/63 prrdot^2 \[Nu] (124+91 \[Nu]+47 \[Nu]^2)+prr^2 (2/21 I prr2dot p\[Phi] \[Nu] (-5+43 \[Nu]+14 \[Nu]^2)+4/21 I prrdot p\[Phi]dot \[Nu] (-5+43 \[Nu]+14 \[Nu]^2))+prr (4/21 I prrdot^2 p\[Phi] \[Nu] (-5+43 \[Nu]+14 \[Nu]^2)-2/63 prr2dot \[Nu] (124+91 \[Nu]+47 \[Nu]^2))+(8/21 prr^2 prrdot p\[Phi] \[Nu] (-5+43 \[Nu]+14 \[Nu]^2)+8/63 prr^3 p\[Phi]dot \[Nu] (-5+43 \[Nu]+14 \[Nu]^2)+8/63 I prr prrdot \[Nu] (124+91 \[Nu]+47 \[Nu]^2)) \[CapitalOmega]+(-(8/63) I prr^3 p\[Phi] \[Nu] (-5+43 \[Nu]+14 \[Nu]^2)+1/378 prr^2 \[Nu] (2976+2184 \[Nu]+1128 \[Nu]^2)) \[CapitalOmega]^2+rdot (20/21 prr^3 prrdot \[Nu] (5-13 \[Nu]+\[Nu]^2)-10/21 I prr^4 \[Nu] (5-13 \[Nu]+\[Nu]^2) \[CapitalOmega])+(1/378 prr^2 \[Nu] (1488 I+1092 I \[Nu]+564 I \[Nu]^2)+4/63 prr^3 p\[Phi] \[Nu] (-5+43 \[Nu]+14 \[Nu]^2)) \[CapitalOmega]dot)+1/r (1/378 p\[Phi]dot^2 \[Nu] (3406+7612 \[Nu]-868 \[Nu]^2)+2/21 I prr2dot p\[Phi]^3 \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)+4/7 I prrdot p\[Phi]^2 p\[Phi]dot \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)-1/189 p\[Phi] p\[Phi]2dot \[Nu] (-1703-3806 \[Nu]+434 \[Nu]^2)+prr (2/7 I p\[Phi]^2 p\[Phi]2dot \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)+4/7 I p\[Phi] p\[Phi]dot^2 \[Nu] (-5+11 \[Nu]+6 \[Nu]^2))+(8/21 prrdot p\[Phi]^3 \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)+8/7 prr p\[Phi]^2 p\[Phi]dot \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)+4/189 I p\[Phi] p\[Phi]dot \[Nu] (-1703-3806 \[Nu]+434 \[Nu]^2)) \[CapitalOmega]+(-(8/21) I prr p\[Phi]^3 \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)+2/189 p\[Phi]^2 \[Nu] (-1703-3806 \[Nu]+434 \[Nu]^2)) \[CapitalOmega]^2+(4/21 prr p\[Phi]^3 \[Nu] (-5+11 \[Nu]+6 \[Nu]^2)+1/189 I p\[Phi]^2 \[Nu] (-1703-3806 \[Nu]+434 \[Nu]^2)) \[CapitalOmega]dot));


(* 2PN-accurate Instantaneous noncircular factor hNcInst[2,2] of Eq.(7) *)


hNcInst[2,2]=1+(\[Eta]^2 (9 prrdot^2 (3+5 \[Nu])-4 I prrdot u (5+6 \[Nu]) (p\[Phi]dot+p\[Phi] rdot u-2 I p\[Phi] \[CapitalOmega])-u (2 I prr2dot p\[Phi] (5+6 \[Nu])+u (-7 p\[Phi]dot^2 (1+3 \[Nu])+7 p\[Phi]^2 u (1+3 \[Nu]) (r2dot+rdot (rdot u-4 I \[CapitalOmega]))-7 p\[Phi] (1+3 \[Nu]) (p\[Phi]2dot-4 I p\[Phi]dot \[CapitalOmega])+3 (-19+\[Nu]) (r2dot+2 rdot^2 u-4 I rdot \[CapitalOmega])))+3 prr^2 (2+15 \[Nu]) (r2dot u+rdot^2 u^2-4 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot)+prr (9 prr2dot (3+5 \[Nu])-2 I (p\[Phi]2dot u (5+6 \[Nu])+18 prrdot (3+5 \[Nu]) (I rdot u+\[CapitalOmega])+u (5+6 \[Nu]) (p\[Phi] r2dot u+2 p\[Phi]dot (rdot u-2 I \[CapitalOmega])-2 I p\[Phi] (2 rdot u \[CapitalOmega]-2 I \[CapitalOmega]^2+\[CapitalOmega]dot))))))/(42 (r2dot u+rdot^2 u^2-4 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot))-(\[Eta]^4 (u (6 prrdot^2 (21 p\[Phi]^2 u (34+41 \[Nu]+66 \[Nu]^2)-2 (2407+3121 \[Nu]+194 \[Nu]^2))-4 I prrdot u (-p\[Phi]dot (10301+13808 \[Nu]+400 \[Nu]^2+84 p\[Phi]^2 u (-25+39 \[Nu]+18 \[Nu]^2))+2 p\[Phi] (6 rdot u (3 (-95-109 \[Nu]+6 \[Nu]^2)+7 p\[Phi]^2 u (-5+27 \[Nu]+18 \[Nu]^2))+I (10301+13808 \[Nu]+400 \[Nu]^2+168 p\[Phi]^2 u (-5+3 \[Nu])) \[CapitalOmega]))+u (2 I prr2dot p\[Phi] (10301+13808 \[Nu]+400 \[Nu]^2+168 p\[Phi]^2 u (-5+3 \[Nu]))+u (2 p\[Phi]dot^2 (9527+19586 \[Nu]-2660 \[Nu]^2)+6 r2dot (-5959+4478 \[Nu]+892 \[Nu]^2)-42 p\[Phi]^3 u (4 p\[Phi]dot rdot u (-5+109 \[Nu]+143 \[Nu]^2)-p\[Phi]2dot (2+151 \[Nu]+206 \[Nu]^2)+4 I p\[Phi]dot (2+151 \[Nu]+206 \[Nu]^2) \[CapitalOmega])-14 p\[Phi] (2 p\[Phi]dot rdot u (1703+3806 \[Nu]-434 \[Nu]^2)+p\[Phi]2dot (-1361-2798 \[Nu]+380 \[Nu]^2)-4 I p\[Phi]dot (-1361-2798 \[Nu]+380 \[Nu]^2) \[CapitalOmega])+6 rdot (rdot u (-12457+5162 \[Nu]+874 \[Nu]^2)-4 I (-5959+4478 \[Nu]+892 \[Nu]^2) \[CapitalOmega])+21 p\[Phi]^2 u (r2dot (-1361-2798 \[Nu]+380 \[Nu]^2)+2 p\[Phi]dot^2 (-8+369 \[Nu]+492 \[Nu]^2)+4 rdot (-6 rdot u (-19-56 \[Nu]+3 \[Nu]^2)+I (1361+2798 \[Nu]-380 \[Nu]^2) \[CapitalOmega]))+42 p\[Phi]^4 u^2 (-r2dot (2+151 \[Nu]+206 \[Nu]^2)+rdot (rdot u (-12+67 \[Nu]+80 \[Nu]^2)+4 I (2+151 \[Nu]+206 \[Nu]^2) \[CapitalOmega])))))+63 prr^4 (16+25 \[Nu]+5 \[Nu]^2) (r2dot u+rdot^2 u^2-4 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot)+6 prr^2 (63 prrdot^2 (34-50 \[Nu]+5 \[Nu]^2)+84 I prrdot u (-10+37 \[Nu]+14 \[Nu]^2) (p\[Phi]dot+p\[Phi] rdot u-2 I p\[Phi] \[CapitalOmega])+u (672 p\[Phi]dot^2 u-985 r2dot u+1080 rdot^2 u^2+420 p\[Phi]dot^2 u \[Nu]-5668 r2dot u \[Nu]-5094 rdot^2 u^2 \[Nu]+441 p\[Phi]dot^2 u \[Nu]^2-59 r2dot u \[Nu]^2+270 rdot^2 u^2 \[Nu]^2+42 I prr2dot p\[Phi] (-10+37 \[Nu]+14 \[Nu]^2)+3940 I rdot u \[CapitalOmega]+22672 I rdot u \[Nu] \[CapitalOmega]+236 I rdot u \[Nu]^2 \[CapitalOmega]+6100 \[CapitalOmega]^2+12484 \[Nu] \[CapitalOmega]^2+776 \[Nu]^2 \[CapitalOmega]^2+21 p\[Phi] u (32+20 \[Nu]+21 \[Nu]^2) (p\[Phi]2dot-4 I p\[Phi]dot \[CapitalOmega])+21 p\[Phi]^2 u (r2dot u (-40+21 \[Nu]+45 \[Nu]^2)+rdot^2 u^2 (-40+21 \[Nu]+45 \[Nu]^2)-4 I rdot u (-40+21 \[Nu]+45 \[Nu]^2) \[CapitalOmega]-(-8+41 \[Nu]+66 \[Nu]^2) (2 \[CapitalOmega]^2+I \[CapitalOmega]dot))+3050 I \[CapitalOmega]dot+6242 I \[Nu] \[CapitalOmega]dot+388 I \[Nu]^2 \[CapitalOmega]dot))+42 prr^3 (3 prr2dot (52-20 \[Nu]+5 \[Nu]^2)+2 I p\[Phi]2dot u (-20+25 \[Nu]+14 \[Nu]^2)+12 prrdot (52-20 \[Nu]+5 \[Nu]^2) (rdot u-I \[CapitalOmega])+2 u (-20+25 \[Nu]+14 \[Nu]^2) (2 I p\[Phi]dot rdot u+4 p\[Phi]dot \[CapitalOmega]+p\[Phi] (I r2dot u+4 rdot u \[CapitalOmega]-4 I \[CapitalOmega]^2+2 \[CapitalOmega]dot)))+2 prr u (252 I prrdot^2 p\[Phi] (-5+43 \[Nu]+14 \[Nu]^2)+63 prr2dot p\[Phi]^2 u (34+41 \[Nu]+66 \[Nu]^2)-6 prr2dot (2407+3121 \[Nu]+194 \[Nu]^2)+12 prrdot (21 p\[Phi] p\[Phi]dot u (25-\[Nu]+21 \[Nu]^2)-rdot u (3946+5605 \[Nu]+59 \[Nu]^2)+2 I (2407+3121 \[Nu]+194 \[Nu]^2) \[CapitalOmega]+21 p\[Phi]^2 u (3 rdot u (3+14 \[Nu]+15 \[Nu]^2)-I (34+41 \[Nu]+66 \[Nu]^2) \[CapitalOmega]))+I u (p\[Phi]2dot (10301+13808 \[Nu]+400 \[Nu]^2+84 p\[Phi]^2 u (-25+39 \[Nu]+18 \[Nu]^2))-2 (36 p\[Phi]dot rdot u (-95-109 \[Nu]+6 \[Nu]^2)+2 I p\[Phi]dot (10301+13808 \[Nu]+400 \[Nu]^2) \[CapitalOmega]+168 p\[Phi]^2 p\[Phi]dot u (2 rdot u (-5+15 \[Nu]+9 \[Nu]^2)+I (-25+39 \[Nu]+18 \[Nu]^2) \[CapitalOmega])-42 p\[Phi]^3 u (r2dot u (5-27 \[Nu]-18 \[Nu]^2)+3 rdot^2 u^2 (-5+11 \[Nu]+6 \[Nu]^2)+4 I rdot u (-5+27 \[Nu]+18 \[Nu]^2) \[CapitalOmega]-4 (-5+3 \[Nu]) (2 \[CapitalOmega]^2+I \[CapitalOmega]dot))+p\[Phi] (18 r2dot u (-95-109 \[Nu]+6 \[Nu]^2)-378 p\[Phi]dot^2 u (-5+11 \[Nu]+6 \[Nu]^2)+6840 I rdot u \[CapitalOmega]+7848 I rdot u \[Nu] \[CapitalOmega]-432 I rdot u \[Nu]^2 \[CapitalOmega]+20602 \[CapitalOmega]^2+27616 \[Nu] \[CapitalOmega]^2+800 \[Nu]^2 \[CapitalOmega]^2+10301 I \[CapitalOmega]dot+13808 I \[Nu] \[CapitalOmega]dot+400 I \[Nu]^2 \[CapitalOmega]dot))))))/(10584 (r2dot u+rdot^2 u^2-4 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot));

